A $T_2 \times R^2$ roadmap to Confinement in SU(2) Yang-Mills theory

We study the behaviour of \SU{2} Yang-Mills fields on a $T_2\times R^2$ geometry where the two-torus is equipped with twisted boundary conditions. We monitor the evolution of the dynamics of the system as a function of the torus size $l_s$. For small sizes the behaviour of the system is well understood in terms of semiclassical predictions. In our case, the long distance structure is that of a two-dimensional gas of vortex-like fractional instantons with size and density growing with $l_s$. Our lattice Monte Carlo simulations confirm the semiclassical predictions and allow the determination of the relevant scale signalling the transition to the non-dilute situation. At low densities the string tension takes the standard value of a 2D center-vortex gas, growing with the density and approaching the value measured at infinite volume. Our work includes preliminary studies of the extension to \SU{N} and to the region of large sizes in which boundary conditions are irrelevant, and all physical scales are determined by the $\Lambda$ parameter.

==> updatebib.py <==
import re
import requests
import re
import requests
import os
import shutil

# Generated with copilot and documentations.

def backup_existing_bib(existing_bib):
    # Create a backup of the existing .bib file
    backup_bib_path = existing_bib + ".backup"
    shutil.copy(existing_bib, backup_bib_path)
    print(f"Backup created: {backup_bib_path}")


def find_colon_citations(log_file):
    colon_citations = []
    with open(log_file, 'r') as file:
        for line in file:
            match = re.search(r"Citation `([^`]*:[^`]*)' on page", line)
            if match:
                colon_citations.append(match.group(1))

    if colon_citations:
        print("Citations containing ':' found:")
        for citation in set(colon_citations):  # Avoid duplicates
            print(citation)
        return set(colon_citations)
    else:
        print("No citations containing ':' found.")
        return set()

def create_temp_tex(citations, temp_tex_path):
    with open(temp_tex_path, 'w') as temp_tex:
        temp_tex.write("\\documentclass{article}\n\\begin{document}\n")
        temp_tex.write(" ".join([f"\\cite{{{citation}}}" for citation in citations]))
        temp_tex.write("\n\\end{document}\n")
    print(f"Temporary .tex file created: {temp_tex_path}")

def send_to_inspire(temp_tex_path):
    url = "https://inspirehep.net/api/bibliography-generator?format=bibtex"
    with open(temp_tex_path, 'rb') as tex_file:
        response = requests.post(url, files={"file": tex_file})

    if response.status_code == 200:
        response_json = response.json()
        download_url = response_json.get("data", {}).get("download_url")
        if download_url:
            print(f"Download URL received: {download_url}")
            return download_url
        else:
            print("Error: No download URL found in the response.")
            return None
    else:
        print(f"Error: Unable to fetch bibliography. Status code: {response.status_code}")
        return None

def download_and_append_bib(download_url, existing_bib):
    response = requests.get(download_url)
    if response.status_code == 200:
        with open(existing_bib, 'a') as file:
            file.write("\n")
            file.write(response.text)
        print("Updated .bib file successfully!")
    else:
        print(f"Error: Unable to download bibliography. Status code: {response.status_code}")

# Main Workflow
log_file_path = "main.log"  # Path to your LaTeX log file
existing_bib_path = "adjointmodes.bib"  # Path to your existing .bib file
temp_tex_path = "temp_citations.tex"  # Path for the temporary .tex file

# Step 1: Extract citations
citations = find_colon_citations(log_file_path)

if citations:
    # Step 2: Backup the existing .bib file
    backup_existing_bib(existing_bib_path)

    # Step 3: Create temporary .tex file
    create_temp_tex(citations, temp_tex_path)

    # Step 4: Send .tex file to INSPIRE API and fetch download URL
    download_url = send_to_inspire(temp_tex_path)

    if download_url:
        # Step 5: Download BibTeX file and append to existing .bib file
        download_and_append_bib(download_url, existing_bib_path)

    # Cleanup: Remove temporary .tex file
    os.remove(temp_tex_path)
else:
    print("No citations to process.")

